Decomposition Profiles and Weisfeiler-Leman Dimension for Graphs of Bounded Rank Width

The Weisfeiler-Leman (WL) algorithm tests graph isomorphism by assigning colours to $d$-tuples of vertices and iteratively refining the colouring according to neighbourhood configurations until it stabilizes. Increasing $d$ allows the test to detect finer structural differences between graphs, but the computational cost grows exponentially with $d$. The central question is which dimension allows us to distinguish nonisomorphic graphs. We relate a sufficient such dimension to the structure of a graph $G$ through a rank decomposition over $\mathbb F_2$. The two parameters governing the bound are the maximum cut rank $w$ and the fork load $\ell$, which is the largest sum of the parent and two child cut ranks at a fork in the decomposition tree. We prove that WL in dimension $\max\{\ell+1,2w+2\}$ distinguishes every finite nonempty vertex-coloured graph $G$ with such a decomposition from every graph not isomorphic to $G$. Consequently, for $k\geq1$, graphs of rank width at most $k$ can be distinguished from every nonisomorphic graph in dimension $3k+1$, graphs of linear rank width at most $k$ in dimension $2k+2$, and edgeless graphs in dimension one. Uncoloured Cai-F\"urer-Immerman (CFI) constructions give linear lower bounds for both width parameters, so the upper bounds are tight up to constant factors.

==> anc/README.txt <==
Finite calculation verifier

Decomposition Profiles and Weisfeiler-Leman Dimension for Graphs of Bounded
Rank Width

The script verify_calculations.py reproduces the finite enumerations and
calibration examples in the paper using exact matrix ranks over GF(2). It
checks the triangular prism, the two K4-based CFI graphs and their rook and
Shrikhande models, their two-dimensional WL colour histograms and width
certificates, and all 33,867 labelled graphs on one through six vertices.
These computations support the displayed examples and finite enumerations,
but do not machine-check the general mathematical proofs.

Run the verifier with Python 3.10 or later. It uses only the Python standard
library and requires no additional packages or manuscript files.

From the submission root:
  python3 anc/verify_calculations.py

From this directory:
  python3 verify_calculations.py

Each successful check prints a PASS line, and the final result is
CALCULATION_VERIFY=PASS. A failed check prints CALCULATION_VERIFY=FAIL and
returns exit status 1. The exhaustive enumeration is the longest part of the
run, and its runtime depends on the computer.

The paper's LaTeX sources and bibliography are outside this ancillary
directory. To compile the neutral paper from the submission root with a
standard TeX installation, run:
  latexmk -pdf main.tex

The submission includes main.bbl, so the bibliography is available without
running BibTeX.


==> anc/verify_calculations.py <==
#!/usr/bin/env python3

"""Deterministic checks for the finite calculations used in the manuscript.

The script uses only the Python standard library.  Graphs are represented by
bit rows of their adjacency matrices, and every matrix rank is computed over
GF(2).  The exhaustive part ranges over all labelled graphs on at most six
vertices.  It is intended as a reproducibility certificate for the finite
calculations, not as a verification of the manuscript's proofs.
"""

from __future__ import annotations

from collections import Counter
from pathlib import Path
import hashlib
import sys
import time


Graph = tuple[int, ...]


class CalculationError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise CalculationError(message)


def gf2_rank(rows: list[int]) -> int:
    """Return the row rank of a bit matrix over GF(2)."""

    basis: dict[int, int] = {}
    for row in rows:
        value = row
        while value:
            pivot = value.bit_length() - 1
            if pivot in basis:
                value ^= basis[pivot]
            else:
                basis[pivot] = value
                break
    return len(basis)


def cut_ranks(graph: Graph) -> tuple[int, ...]:
    """Tabulate cut rank for every vertex subset."""

    n = len(graph)
    full = (1 << n) - 1
    ranks = [0] * (1 << n)
    for mask in range(1 << n):
        complement = full ^ mask
        if mask > complement:
            ranks[mask] = ranks[complement]
            continue
        rows = [graph[v] & complement for v in range(n) if mask & (1 << v)]
        ranks[mask] = gf2_rank(rows)
    return tuple(ranks)


def graph_from_edges(n: int, edges: list[tuple[int, int]]) -> Graph:
    rows = [0] * n
    for u, v in edges:
        require(0 <= u < v < n, f"invalid edge {(u, v)}")
        rows[u] |= 1 << v
        rows[v] |= 1 << u
    return tuple(rows)


def graph_from_code(n: int, code: int) -> Graph:
    rows = [0] * n
    bit = 0
    for u in range(n):
        for v in range(u + 1, n):
            if code & (1 << bit):
                rows[u] |= 1 << v
                rows[v] |= 1 << u
            bit += 1
    return tuple(rows)


def linear_rank_width_from_ranks(ranks: tuple[int, ...]) -> int:
    """Compute exact linear rank width by subset dynamic programming."""

    size = len(ranks)
    best = [0] * size
    for mask in range(1, size):
        candidates: list[int] = []
        remaining = mask
        while remaining:
            bit = remaining & -remaining
            prefix = mask ^ bit
            candidates.append(max(best[prefix], ranks[prefix]))
            remaining ^= bit
        best[mask] = min(candidates)
    return best[-1]


def pareto_minimal(pairs: set[tuple[int, int]]) -> tuple[tuple[int, int], ...]:
    ordered = sorted(pairs)
    result: list[tuple[int, int]] = []
    smallest_load = sys.maxsize
    for width, load in ordered:
        if load < smallest_load:
            result.append((width, load))
            smallest_load = load
    return tuple(result)


def decomposition_profile_from_ranks(
    ranks: tuple[int, ...],
) -> tuple[int, int, int]:
    """Compute exact (rank width, optimized fork load, optimized d)."""

    size = len(ranks)
    states: list[tuple[tuple[int, int], ...]] = [tuple() for _ in range(size)]
    for mask in range(1, size):
        if mask & (mask - 1) == 0:
            states[mask] = ((ranks[mask], 0),)
            continue

        first = mask & -mask
        candidates: set[tuple[int, int]] = set()
        left = (mask - 1) & mask
        while left:
            if left & first:
                right = mask ^ left
                if right:
                    local_load = ranks[mask] + ranks[left] + ranks[right]
                    for left_width, left_load in states[left]:
                        for right_width, right_load in states[right]:
                            candidates.add(
                                (
                                    max(ranks[mask], left_width, right_width),
                                    max(local_load, left_load, right_load),
                                )
                            )
            left = (left - 1) & mask
        states[mask] = pareto_minimal(candidates)

    root_states = states[-1]
    rank_width = min(width for width, _ in root_states)
    fork_load = min(load for _, load in root_states)
    profile_bound = min(
        max(load + 1, 2 * width + 2) for width, load in root_states
    )
    return rank_width, fork_load, profile_bound


def exact_parameters(graph: Graph) -> tuple[int, int, int, int]:
    ranks = cut_ranks(graph)
    rank_width, fork_load, profile_bound = decomposition_profile_from_ranks(ranks)
    linear_rank_width = linear_rank_width_from_ranks(ranks)
    return rank_width, linear_rank_width, fork_load, profile_bound


def triangular_prism() -> Graph:
    edges = [(0, 1), (1, 2), (0, 2), (3, 4), (4, 5), (3, 5)]
    edges.extend((i, i + 3) for i in range(3))
    return graph_from_edges(6, edges)


def cycle_graph(n: int) -> Graph:
    return graph_from_edges(n, [(i, (i + 1) % n) for i in range(n - 1)] + [(0, n - 1)])


def standard_rook_graph() -> Graph:
    """Return the 4 by 4 rook graph with vertex (row, column) encoded as 4*row+column."""

    edges: list[tuple[int, int]] = []
    for first in range(16):
        first_row, first_column = divmod(first, 4)
        for second in range(first + 1, 16):
            second_row, second_column = divmod(second, 4)
            if first_row == second_row or first_column == second_column:
                edges.append((first, second))
    return graph_from_edges(16, edges)


def standard_shrikhande_graph() -> Graph:
    """Return Cay(Z_4^2, {+-(1,0), +-(0,1), +-(1,1)})."""

    generators = {(1, 0), (3, 0), (0, 1), (0, 3), (1, 1), (3, 3)}
    edges: list[tuple[int, int]] = []
    for first in range(16):
        first_x, first_y = divmod(first, 4)
        for second in range(first + 1, 16):
            second_x, second_y = divmod(second, 4)
            difference = ((second_x - first_x) % 4, (second_y - first_y) % 4)
            if difference in generators:
                edges.append((first, second))
    return graph_from_edges(16, edges)


def verify_relabelling(
    source: Graph, target: Graph, mapping: dict[int, int], description: str
) -> None:
    """Verify that mapping is an isomorphism from source to target."""

    n = len(source)
    require(len(target) == n, f"{description} has unequal graph orders")
    require(set(mapping) == set(range(n)), f"{description} has an incomplete domain")
    require(set(mapping.values()) == set(range(n)), f"{description} is not bijective")
    for source_vertex in range(n):
        mapped_neighbourhood = sum(
            1 << mapping[neighbour]
            for neighbour in range(n)
            if source[source_vertex] & (1 << neighbour)
        )
        require(
            mapped_neighbourhood == target[mapping[source_vertex]],
            f"{description} fails at vertex {source_vertex}",
        )


def verify_triangular_prism() -> None:
    graph = triangular_prism()
    ranks = cut_ranks(graph)
    n = len(graph)
    for mask, rank in enumerate(ranks):
        expected = min(mask.bit_count(), n - mask.bit_count())
        require(rank == expected, f"triangular-prism cut rank failed at mask {mask}")
    require(exact_parameters(graph) == (2, 3, 6, 7), "triangular-prism profile failed")
    print("PASS triangular_prism all_64_cuts rw=2 lrw=3 ell_star=6 d_star=7")


def cfi_k4(odd_vertex: int | None) -> tuple[Graph, tuple[tuple[int, ...], ...]]:
    base_vertices = range(4)
    neighbours = {v: tuple(u for u in base_vertices if u != v) for v in base_vertices}
    labels: list[tuple[int, tuple[int, int, int]]] = []
    fibres: list[tuple[int, ...]] = []
    even_words = ((0, 0, 0), (1, 1, 0), (1, 0, 1), (0, 1, 1))
    odd_words = ((1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1))
    for v in base_vertices:
        words = odd_words if v == odd_vertex else even_words
        fibre: list[int] = []
        for word in words:
            fibre.append(len(labels))
            labels.append((v, word))
        fibres.append(tuple(fibre))

    edges: list[tuple[int, int]] = []
    for x, (v, word_v) in enumerate(labels):
        for y in range(x + 1, len(labels)):
            u, word_u = labels[y]
            if u == v:
                continue
            bit_v = word_v[neighbours[v].index(u)]
            bit_u = word_u[neighbours[u].index(v)]
            if bit_v == bit_u:
                edges.append((x, y))
    return graph_from_edges(16, edges), tuple(fibres)


def common_neighbour_count(graph: Graph, u: int, v: int) -> int:
    return (graph[u] & graph[v]).bit_count()


def induced_degrees(graph: Graph, mask: int) -> tuple[int, ...]:
    return tuple(sorted((graph[v] & mask).bit_count() for v in range(len(graph)) if mask & (1 << v)))


def component_sizes(graph: Graph, mask: int) -> tuple[int, ...]:
    sizes: list[int] = []
    unseen = mask
    while unseen:
        start = unseen & -unseen
        frontier = start
        component = 0
        unseen ^= start
        while frontier:
            bit = frontier & -frontier
            frontier ^= bit
            vertex = bit.bit_length() - 1
            component += 1
            new_bits = graph[vertex] & unseen
            frontier |= new_bits
            unseen ^= new_bits
        sizes.append(component)
    return tuple(sorted(sizes))


def verify_srg(graph: Graph) -> None:
    n = len(graph)
    require(n == 16, "calibration graph has wrong order")
    require(all(row.bit_count() == 6 for row in graph), "calibration graph is not 6-regular")
    for u in range(n):
        for v in range(u + 1, n):
            expected = 2
            require(
                common_neighbour_count(graph, u, v) == expected,
                f"common-neighbour count failed for {(u, v)}",
            )


def stable_two_wl_histograms(first: Graph, second: Graph) -> tuple[Counter[int], Counter[int]]:
    """Run ordinary 2-WL jointly and return stable ordered-pair histograms."""

    graphs = (first, second)
    n = len(first)
    require(len(second) == n, "2-WL comparison requires equal orders")
    colours: list[list[int]] = []
    initial_signatures: list[tuple[int, int, int]] = []
    indexed_pairs: list[tuple[int, int, int]] = []
    for graph_index, graph in enumerate(graphs):
        table = [0] * (n * n)
        colours.append(table)
        for x in range(n):
            for y in range(n):
                initial_signatures.append((int(x == y), int(bool(graph[x] & (1 << y))), 0))
                indexed_pairs.append((graph_index, x, y))
    palette = {signature: index for index, signature in enumerate(sorted(set(initial_signatures)))}
    for location, signature in zip(indexed_pairs, initial_signatures):
        graph_index, x, y = location
        colours[graph_index][x * n + y] = palette[signature]

    while True:
        signatures: list[tuple[int, tuple[tuple[int, int], ...]]] = []
        indexed_pairs = []
        for graph_index in range(2):
            colour = colours[graph_index]
            for x in range(n):
                for y in range(n):
                    neighbourhood = tuple(
                        sorted((colour[w * n + y], colour[x * n + w]) for w in range(n))
                    )
                    signatures.append((colour[x * n + y], neighbourhood))
                    indexed_pairs.append((graph_index, x, y))
        palette = {signature: index for index, signature in enumerate(sorted(set(signatures)))}
        updated = [[0] * (n * n) for _ in range(2)]
        for location, signature in zip(indexed_pairs, signatures):
            graph_index, x, y = location
            updated[graph_index][x * n + y] = palette[signature]
        if updated == colours:
            break
        colours = updated
    return Counter(colours[0]), Counter(colours[1])


def verify_cfi_calibration() -> None:
    rook, rook_fibres = cfi_k4(None)
    shrikhande, shrikhande_fibres = cfi_k4(0)
    even_to_rook = {
        0: 0,
        4: 1,
        8: 2,
        12: 3,
        1: 7,
        6: 6,
        10: 5,
        15: 4,
        2: 10,
        3: 13,
        5: 11,
        7: 12,
        9: 15,
        11: 8,
        13: 14,
        14: 9,
    }
    odd_to_shrikhande = {
        0: 0,
        5: 1,
        11: 5,
        12: 12,
        3: 2,
        6: 3,
        8: 15,
        1: 8,
        2: 10,
        4: 11,
        7: 9,
        9: 13,
        10: 7,
        13: 14,
        14: 6,
        15: 4,
    }
    verify_relabelling(
        rook,
        standard_rook_graph(),
        even_to_rook,
        "CFI-even to 4-by-4 rook relabelling",
    )
    verify_relabelling(
        shrikhande,
        standard_shrikhande_graph(),
        odd_to_shrikhande,
        "CFI-odd to Shrikhande Cayley relabelling",
    )
    verify_srg(rook)
    verify_srg(shrikhande)

    for vertex in range(16):
        rook_neighbourhood = rook[vertex]
        shrikhande_neighbourhood = shrikhande[vertex]
        require(induced_degrees(rook, rook_neighbourhood) == (2,) * 6, "rook local degrees failed")
        require(component_sizes(rook, rook_neighbourhood) == (3, 3), "rook neighbourhood is not 2K3")
        require(
            induced_degrees(shrikhande, shrikhande_neighbourhood) == (2,) * 6,
            "Shrikhande local degrees failed",
        )
        require(
            component_sizes(shrikhande, shrikhande_neighbourhood) == (6,),
            "Shrikhande neighbourhood is not C6",
        )

    first_histogram, second_histogram = stable_two_wl_histograms(rook, shrikhande)
    require(first_histogram == second_histogram, "2-WL distinguishes the calibration pair")

    expected_prefix_ranks = (1, 2, 3, 3, 4, 5, 5, 4, 5, 4, 4, 3, 3, 2, 1)
    for name, graph, fibres in (
        ("rook", rook, rook_fibres),
        ("shrikhande", shrikhande, shrikhande_fibres),
    ):
        ranks = cut_ranks(graph)
        order = tuple(vertex for fibre in fibres for vertex in fibre)
        prefix = 0
        observed: list[int] = []
        for vertex in order[:-1]:
            prefix |= 1 << vertex
            observed.append(ranks[prefix])
        require(tuple(observed) == expected_prefix_ranks, f"{name} prefix ranks failed")

        singleton_shores: list[int] = []
        paired_shores: list[int] = []
        fibre_shores: list[int] = []
        for fibre in fibres:
            singleton_shores.extend(1 << vertex for vertex in fibre)
            paired_shores.extend(
                [(1 << fibre[0]) | (1 << fibre[1]), (1 << fibre[2]) | (1 << fibre[3])]
            )
            fibre_shores.append(sum(1 << vertex for vertex in fibre))
        two_fibre_shores = [
            sum(1 << vertex for fibre in fibres[:2] for vertex in fibre),
            sum(1 << vertex for fibre in fibres[2:] for vertex in fibre),
        ]
        require({ranks[mask] for mask in singleton_shores} == {1}, f"{name} singleton ranks failed")
        require({ranks[mask] for mask in paired_shores} == {2}, f"{name} paired ranks failed")
        require({ranks[mask] for mask in fibre_shores} == {3}, f"{name} fibre ranks failed")
        require({ranks[mask] for mask in two_fibre_shores} == {4}, f"{name} two-fibre ranks failed")
        require(
            linear_rank_width_from_ranks(ranks) == 5,
            f"{name} exact linear rank width failed",
        )
        require(max(observed) == 5, f"{name} linear-layout certificate failed")

    print(
        "PASS rook_shrikhande srg=(16,6,2,2) stable_2wl_equal "
        "neighbourhoods=2K3_vs_C6 rw_upper_certificate=4 lrw_exact=5"
    )
    print(
        "PASS rook_shrikhande named_models="
        "CFI_even_to_4x4_rook,CFI_odd_to_Z4xZ4_Shrikhande"
    )
    print("PASS rook_shrikhande prefix_ranks=" + ",".join(map(str, expected_prefix_ranks)))


EXPECTED_PROFILE_COUNTS: dict[int, Counter[tuple[int, int, int]]] = {
    1: Counter({(0, 0, 2): 1}),
    2: Counter({(0, 0, 2): 1, (1, 2, 4): 1}),
    3: Counter({(0, 0, 2): 1, (1, 2, 4): 3, (1, 3, 4): 4}),
    4: Counter({(0, 0, 2): 1, (1, 2, 4): 9, (1, 3, 4): 54}),
    5: Counter({(0, 0, 2): 1, (1, 2, 4): 25, (1, 3, 4): 866, (2, 5, 6): 132}),
    6: Counter(
        {
            (0, 0, 2): 1,
            (1, 2, 4): 75,
            (1, 3, 4): 18268,
            (2, 5, 6): 14292,
            (2, 6, 7): 132,
        }
    ),
}


def verify_small_graph_profiles() -> None:
    for n in range(1, 7):
        edge_count = n * (n - 1) // 2
        observed: Counter[tuple[int, int, int]] = Counter()
        for code in range(1 << edge_count):
            graph = graph_from_code(n, code)
            ranks = cut_ranks(graph)
            observed[decomposition_profile_from_ranks(ranks)] += 1
        require(observed == EXPECTED_PROFILE_COUNTS[n], f"profile census failed at order {n}")
        encoded = ",".join(
            f"{profile}:{count}" for profile, count in sorted(observed.items())
        )
        print(f"PASS labelled_graph_census n={n} total={sum(observed.values())} profiles={encoded}")

    c5 = cycle_graph(5)
    require(exact_parameters(c5) == (2, 2, 5, 6), "C5 profile failed")
    require(
        not any(profile == (2, 6, 7) for profile in EXPECTED_PROFILE_COUNTS[5]),
        "profile (6,7) appears below order six",
    )
    require(EXPECTED_PROFILE_COUNTS[6][(2, 6, 7)] > 0, "profile (6,7) missing at order six")
    print("PASS profile_minimum_orders profile_5_6=5 profile_6_7=6")


def main() -> int:
    started = time.perf_counter()
    try:
        verify_triangular_prism()
        verify_cfi_calibration()
        verify_small_graph_profiles()
        elapsed = time.perf_counter() - started
        digest = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
        print("CALCULATION_VERIFY=PASS")
        print(
            "COVERAGE=GF2_CUTRANK_PRISM_CFI_K4_NAMED_MODELS_2WL_"
            "PREFIX_LAYOUT_ALL_LABELLED_GRAPHS_N_LE_6"
        )
        print(f"SCRIPT_SHA256={digest}")
        print(f"RUNTIME_SECONDS={elapsed:.3f}")
        return 0
    except CalculationError as exc:
        print("CALCULATION_VERIFY=FAIL")
        print(f"ERROR={exc}")
        return 1
    except Exception as exc:
        print("CALCULATION_VERIFY=FAIL")
        print(f"ERROR=unexpected verifier failure: {type(exc).__name__}: {exc}")
        return 1


if __name__ == "__main__":
    sys.exit(main())

